Elliptic fibrations on a generic Jacobian Kummer surface

We describe all the elliptic fibrations with section on the Kummer surface X of the Jacobian of a very general curve C of genus 2 over an algebraically closed field of characteristic 0, modulo the automorphism group of X and the symmetric group on the Weierstrass points of C. In particular, we compute elliptic parameters and Weierstrass equations for the 25 different fibrations and analyze the reducible fibers and Mordell-Weil lattices. This answers completely a question posed by Kuwata and Shioda in 2008.

==> checkallverts.c <==
#include <stdio.h>
#include <time.h>

int si[17][17];
int permmats[720][17][17];
int transl[16][17][17];
int orbit[23040][17];
int smallorbit[32][17];
int verts[1492][17];

void computeorbit(int n) {
  int v[17];
  int w[17];
  int i,j,k,l,ct;
  int flg;

  for(i=0; i < 17; i++) v[i] = verts[n][i];
  for(i=0; i < 17; i++) {
    w[i] = 0;
    for(j=0; j < 17; j++)
      w[i] += si[i][j]*v[j];
  }
  
  // w has content 1, 2 or 4. 
  // if divisible by 2, then divide
  flg = 1;
  for(i = 0; i < 17; i++)
    if ((w[i] % 2) != 0) flg = 0;
  if (flg) for(i=0; i< 17; i++) w[i] = w[i]/2;

  // if divisible by 2, then divide
  flg = 1;
  for(i = 0; i < 17; i++)
    if ((w[i] % 2) != 0) flg = 0;
  if (flg) for(i=0; i< 17; i++) w[i] = w[i]/2;
  
  for(i=0; i < 16; i++) {
    for(j=0; j < 17; j++) {
      smallorbit[2*i][j] = 0;
      smallorbit[2*i+1][j] = 0;
      for(k=0; k < 17; k++) {
	smallorbit[2*i][j] += transl[i][j][k]*v[k];
	smallorbit[2*i+1][j] += transl[i][j][k]*w[k];
      }
    }
  }
 
  ct = 0;
  for(i=0; i < 720; i++) {
    for(j=0; j < 32; j++) {
      for(k=0; k < 17; k++) {
	orbit[ct][k] = 0;
	for(l=0; l < 17; l++) {
	  orbit[ct][k] += permmats[i][k][l]*smallorbit[j][l];
	}
      }
      ct++;
    }
  }
  if(ct!=23040) printf("error\n");
  return;
}

main()
{
  time_t t1,t2;
  int i,j,k,l,ct;
  int n, nrem;
  int flg1, flg2;
  int oppverts[13394][17];
  int oppnorms[13394];
  int toppverts[13394][17];
  int toppnorms[13394];
  int vertnorms[1492];
  int rm[13394];
 
  FILE *fp;
  FILE *gp;
  FILE *op;

  time(&t1);
  printf("time is %d\n",t1);
  fp = fopen("oppverts.txt","r");
  for(i=0; i<13394; i++)
    for(j=0; j < 17; j++)
      fscanf(fp,"%d",&oppverts[i][j]);
  fclose(fp);
  printf("read oppverts.txt\n");
  
  op = fopen("newverts.txt","r");
  for(i=0; i<1492; i++)
    for(j=0; j < 17; j++)
      fscanf(op,"%d",&verts[i][j]);
  fclose (op);
  printf("read newverts.txt\n");

  gp = fopen("auts.txt","r");
  for(i=0; i < 17; i++)
    for(j=0; j < 17; j++)
      fscanf(gp,"%d",&si[i][j]);
 
  for(i=0; i < 720; i++)
    for(j=0; j < 17; j++)
      for(k=0; k < 17; k++)
	fscanf(gp,"%d",&permmats[i][j][k]);

  for(i=0; i < 16; i++)
    for(j=0; j < 17; j++)
      for(k=0; k < 17; k++)
	fscanf(gp,"%d",&transl[i][j][k]);
  
  fclose(gp);
  printf("read auts.txt\n");

  for(i=0; i < 13394; i++) {
    oppnorms[i]=0;
    for(j=0; j<16; j++) 
      oppnorms[i] += oppverts[i][j]*oppverts[i][j];
    oppnorms[i] = oppnorms[i]-2*oppverts[i][16]*oppverts[i][16];
  }
  
  printf("computed norms of opposite vectors\n");

  for(i=0; i < 1492; i++) {
    vertnorms[i]=0;
    for(j=0; j<16; j++) 
      vertnorms[i] += verts[i][j]*verts[i][j];
    vertnorms[i] = vertnorms[i]-2*verts[i][16]*verts[i][16];
  }
  
  printf("computed norms of vertices\n");

  n = 13394;
  nrem = 0;

  for(i=0; i < 1492; i++) {
    
    // initialize remove flags to 0
    for(j=0; j < n; j++) rm[j] = 0;

    //    printf("initialized flags\n");

    // compute the orbit
    computeorbit(i);

    //    printf("computed orbit\n");


    // now search
    for(j=0; j < n; j++) {

      // easy check shows that if v and w in the same orbit
      // then the ratio of their norms must be 1/4, 1 or 4
      if ((vertnorms[i]==oppnorms[j]) 
	  || (vertnorms[i]*4 == oppnorms[j]) 
	  || (vertnorms[i] == oppnorms[j]*4)) {

	flg1 = 1;
	// check if an element of orbit matches the opposite vector
	for(k=0; flg1 & (k < 23040); k++) {
	  flg2 = 1;
	  for(l=0; l < 17; l++)
	    if (orbit[k][l] != oppverts[j][l]) flg2 = 0;
	  if (flg2) {
	    // if match then don't need to search further in orbit
	    flg1 = 0;
	    // and set removal flag to 1
	    rm[j] = 1;
	  }
	}
      }
    }
	
    // copy the non-removed vectors and norms to a temp
    // array
    ct = 0;
    for(j=0;j< n; j++) {
      if (rm[j]==0)  {
	for(k=0; k<17; k++) 
	  toppverts[ct][k] = oppverts[j][k];
	toppnorms[ct] = oppnorms[j];
	ct++;
      } 
    }
   
    
    printf("%d %d %d\n",i,n-ct,ct);
    // update number of opposite vectors left and removed
    nrem = nrem + n - ct;
    n = ct;
    // update the original array by copying back
    for(j=0; j < n; j++) {
      for(k=0; k < 17; k++)
	oppverts[j][k] = toppverts[j][k];
      oppnorms[j] = toppnorms[j];
    }

    printf("total removed so far %d\n",nrem);
  }

  time(&t2);
  printf("time is %d\n",t2);

}


==> noredundancies.c <==
#include <stdio.h>
#include <time.h>

int si[17][17];
int permmats[720][17][17];
int transl[16][17][17];
int orbit[23040][17];
int smallorbit[32][17];
int verts[1492][17];

void computeorbit(int n) {
  int v[17];
  int w[17];
  int i,j,k,l,ct;
  int flg;
  //  printf("about to compute orbit\n");
  for(i=0; i < 17; i++) v[i] = verts[n][i];
  for(i=0; i < 17; i++) {
    w[i] = 0;
    for(j=0; j < 17; j++)
      w[i] += si[i][j]*v[j];
  }
  //  printf("initialized v and w\n");
  
  // w has content 1, 2 or 4. 
  // if divisible by 2, then divide
  flg = 1;
  for(i = 0; i < 17; i++)
    if ((w[i] % 2) != 0) flg = 0;
  if (flg) for(i=0; i< 17; i++) w[i] = w[i]/2;

  // if divisible by 2, then divide
  flg = 1;
  for(i = 0; i < 17; i++)
    if ((w[i] % 2) != 0) flg = 0;
  if (flg) for(i=0; i< 17; i++) w[i] = w[i]/2;
  
  for(i=0; i < 16; i++) {
    for(j=0; j < 17; j++) {
      smallorbit[2*i][j] = 0;
      smallorbit[2*i+1][j] = 0;
      for(k=0; k < 17; k++) {
	smallorbit[2*i][j] += transl[i][j][k]*v[k];
	smallorbit[2*i+1][j] += transl[i][j][k]*w[k];
      }
    }
  }
 
  ct = 0;
  for(i=0; i < 720; i++) {
    for(j=0; j < 32; j++) {
      for(k=0; k < 17; k++) {
	orbit[ct][k] = 0;
	for(l=0; l < 17; l++) {
	  orbit[ct][k] += permmats[i][k][l]*smallorbit[j][l];
	}
      }
      ct++;
    }
  }
  if(ct!=23040) printf("error\n");
  return;
}

main()
{
  time_t t1,t2;
  int i,j,k,l;
  int flg1, flg2;
  int vertnorms[1492];
 
  FILE *gp;
  FILE *op;

  time(&t1);
  printf("time is %d\n",t1);
  
  op = fopen("newverts.txt","r");
  for(i=0; i<1492; i++)
    for(j=0; j < 17; j++)
      fscanf(op,"%d",&verts[i][j]);
  fclose (op);
  printf("read newverts.txt\n");

  gp = fopen("auts.txt","r");
  for(i=0; i < 17; i++)
    for(j=0; j < 17; j++)
      fscanf(gp,"%d",&si[i][j]);
 
  for(i=0; i < 720; i++)
    for(j=0; j < 17; j++)
      for(k=0; k < 17; k++)
	fscanf(gp,"%d",&permmats[i][j][k]);

  for(i=0; i < 16; i++)
    for(j=0; j < 17; j++)
      for(k=0; k < 17; k++)
	fscanf(gp,"%d",&transl[i][j][k]);
  
  fclose(gp);
  printf("read auts.txt\n");

  for(i=0; i < 1492; i++) {
    vertnorms[i]=0;
    for(j=0; j<16; j++) 
      vertnorms[i] += verts[i][j]*verts[i][j];
    vertnorms[i] = vertnorms[i]-2*verts[i][16]*verts[i][16];
  }
  
  printf("computed norms of vertices\n");

  for(i=0; i < 1492; i++) {
    
    if((i%10)==0) printf("i = %d\n",i);

    computeorbit(i);

    for(j=i+1; j < 1492; j++) {

      if ((vertnorms[i]==vertnorms[j]) 
	  || (vertnorms[i]*4 == vertnorms[j]) 
	  || (vertnorms[i] == vertnorms[j]*4)) {
	
	flg1 = 1;
	for(k=0; flg1 & (k < 23040); k++) {
	  flg2 = 1;
	  for(l=0; l < 17; l++)
	    if (orbit[k][l] != verts[j][l]) flg2 = 0;
	  if (flg2) {
	    printf("error at %d, %d\n",i,j);
	    flg1 = 1;
	  }
	}
      }
    }
  }

  time(&t2);
  printf("time is %d\n",t2);

}

